MEGADES: MEGARA Galaxy Discs Evolution Survey. Data Release I: central fields

The main interest of the Science Team for the exploitation of the MEGARA instrument at the 10.4m Gran Telescopio Canarias (GTC hereafter) is devoted to the study of nearby galaxies, with focus on the research of the history of star formation, and chemical and kinematical properties of disc systems. We refer to this project as MEGADES: MEGARA Galaxy Discs Evolution Survey. The initial goal of MEGADES is to provide a detailed study of the inner regions of nearby disc galaxies, both in terms of their spectrophotometric and chemical evolution, and their dynamical characterisation, by disentangling the contribution of in-situ and ex-situ processes to the history of star formation and effective chemical enrichment of these regions. In addition, the dynamical analysis of these inner regions naturally includes the identification and characterization of galactic winds potentially present in these regions. At a later stage, we will extend this study further out in galactocentric distance. The first stage of this project encompasses the analysis of the central regions of a total of 43 nearby galaxies observed with the MEGARA Integral Field Unit for 114 hours, including both Guaranteed Time and Open Time observations. In this paper we provide a set of all the processed data products available to the community and early results from the analysis of these data regarding stellar continuum, ionized and neutral gas features.

==> Figuras/Continuum_plots/create_plots_continuum.sh <==
while read gal z; do
i_name="${gal}"
dir_name="${gal}/LR-V"
file_B="/Users/mario/Desktop/MEGADES/MEGADES_kinematics/${gal}/LR-B/emission_lines/Hbeta.fits"
file_V="/Users/mario/Desktop/MEGADES/MEGADES_kinematics/${gal}/LR-V/emission_lines/NaI.fits"
file_R="/Users/mario/Desktop/MEGADES/MEGADES_kinematics/${gal}/LR-R/emission_lines/S6717.fits"

output_B="/Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/${gal}/${gal}_LR-B_continuum.pdf"
output_V="/Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/${gal}/${gal}_LR-V_continuum.pdf"
output_R="/Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/${gal}/${gal}_LR-R_continuum.pdf"


print_B="python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s $file_B -c 1 -u \"erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$\" -l \"(t) Continuum LR-B\" -p \"viridis\" -O $output_B"
print_V="python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s $file_V -c 1 -u \"erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$\" -l \"(u) Continuum LR-V\" -p \"viridis\" -O $output_V"
print_R="python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s $file_R -c 1 -u \"erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$\" -l \"(v) Continuum LR-R\" -p \"viridis\" -O $output_R"

echo $print_B >> create_plots_continuum_commands.txt
echo $print_V >> create_plots_continuum_commands.txt
echo $print_R >> create_plots_continuum_commands.txt

#echo ------------------------------------------
#echo $eachfile
#echo ------------------------------------------
#echo $final_rss
#echo ------------------------------------------
#echo $b
#echo ------------------------------------------
#echo $galaxy
#echo ------------------------------------------
#echo $vph
#echo ------------------------------------------
#echo $i_name
#echo ------------------------------------------
echo %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
echo $gal
echo %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
#echo z = $z
#echo %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s $file_B -c 1 -u 'erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$' -l "(t) Continuum LR-B" -p "viridis" -O $output_B
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s $file_V -c 1 -u 'erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$' -l "(u) Continuum LR-V" -p "viridis" -O $output_V
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s $file_R -c 1 -u 'erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$' -l "(v) Continuum LR-R" -p "viridis" -O $output_R
#cd /Users/mario/Desktop/MEGADES/MEGADES_kinematics
done < /Users/mario/Desktop/MEGADES/MEGADES_kinematics/galaxies_z.txt


==> Figuras/Continuum_plots/create_plots_continuum_commands.sh <==
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC0023/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC0023/NGC0023_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC0023/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC0023/NGC0023_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC0023/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC0023/NGC0023_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC0600/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC0600/NGC0600_LR-B_continuum.pdf  -lbh
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC0600/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC0600/NGC0600_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC0600/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC0600/NGC0600_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC0716/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC0716/NGC0716_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC0716/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC0716/NGC0716_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC0716/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC0716/NGC0716_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC0718/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC0718/NGC0718_LR-B_continuum.pdf -lbh
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC0718/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC0718/NGC0718_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC0718/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC0718/NGC0718_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC1042/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC1042/NGC1042_LR-B_continuum.pdf -lbh
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC1042/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC1042/NGC1042_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC1042/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC1042/NGC1042_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC1087/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC1087/NGC1087_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC1087/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC1087/NGC1087_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC1087/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC1087/NGC1087_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC2500/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC2500/NGC2500_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC2500/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC2500/NGC2500_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC2500/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC2500/NGC2500_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC2537/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC2537/NGC2537_LR-B_continuum.pdf -lbh
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC2537/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC2537/NGC2537_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC2537/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC2537/NGC2537_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC2543/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC2543/NGC2543_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC2543/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC2543/NGC2543_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC2543/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC2543/NGC2543_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC2552/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC2552/NGC2552_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC2552/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC2552/NGC2552_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC2552/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC2552/NGC2552_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC2967/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC2967/NGC2967_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC2967/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC2967/NGC2967_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC2967/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC2967/NGC2967_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3104/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3104/NGC3104_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3104/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3104/NGC3104_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3104/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3104/NGC3104_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3485/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3485/NGC3485_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3485/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3485/NGC3485_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3485/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3485/NGC3485_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3507/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3507/NGC3507_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3507/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3507/NGC3507_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3507/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3507/NGC3507_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3780/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3780/NGC3780_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3780/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3780/NGC3780_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3780/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3780/NGC3780_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3893/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3893/NGC3893_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3893/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3893/NGC3893_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3893/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3893/NGC3893_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3982/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3982/NGC3982_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3982/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3982/NGC3982_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3982/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3982/NGC3982_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3998/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3998/NGC3998_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3998/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3998/NGC3998_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC3998/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC3998/NGC3998_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC4037/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC4037/NGC4037_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC4037/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC4037/NGC4037_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC4037/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC4037/NGC4037_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC4041/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC4041/NGC4041_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC4041/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC4041/NGC4041_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC4041/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC4041/NGC4041_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC4189/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC4189/NGC4189_LR-B_continuum.pdf -lbh
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC4189/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC4189/NGC4189_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC4189/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC4189/NGC4189_LR-R_continuum.pdf -lbh
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC4278/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC4278/NGC4278_LR-B_continuum.pdf -lbh
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC4278/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC4278/NGC4278_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC4278/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC4278/NGC4278_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC4593/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC4593/NGC4593_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC4593/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC4593/NGC4593_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC4593/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC4593/NGC4593_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC4750/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC4750/NGC4750_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC4750/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC4750/NGC4750_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC4750/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC4750/NGC4750_LR-R_continuum.pdf -lbh
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5055/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5055/NGC5055_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5055/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5055/NGC5055_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5055/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5055/NGC5055_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5218/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5218/NGC5218_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5218/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5218/NGC5218_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5218/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5218/NGC5218_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5394/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5394/NGC5394_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5394/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5394/NGC5394_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5394/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5394/NGC5394_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5616/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5616/NGC5616_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5616/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5616/NGC5616_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5616/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5616/NGC5616_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5953/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5953/NGC5953_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5953/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5953/NGC5953_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5953/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5953/NGC5953_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5957/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5957/NGC5957_LR-B_continuum.pdf -lbh
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5957/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5957/NGC5957_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5957/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5957/NGC5957_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5963/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5963/NGC5963_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5963/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5963/NGC5963_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC5963/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC5963/NGC5963_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC6027/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC6027/NGC6027_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC6027/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC6027/NGC6027_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC6027/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC6027/NGC6027_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC6140/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC6140/NGC6140_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC6140/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC6140/NGC6140_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC6140/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC6140/NGC6140_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC6217/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC6217/NGC6217_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC6217/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC6217/NGC6217_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC6217/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC6217/NGC6217_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC6339/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC6339/NGC6339_LR-B_continuum.pdf -lbh
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC6339/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC6339/NGC6339_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC6339/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC6339/NGC6339_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC6412/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC6412/NGC6412_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC6412/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC6412/NGC6412_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC6412/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC6412/NGC6412_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC7025/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC7025/NGC7025_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC7025/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC7025/NGC7025_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC7025/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC7025/NGC7025_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC7437/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC7437/NGC7437_LR-B_continuum.pdf -lbh
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC7437/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC7437/NGC7437_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC7437/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC7437/NGC7437_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC7479/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC7479/NGC7479_LR-B_continuum.pdf -lbh
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC7479/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC7479/NGC7479_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC7479/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC7479/NGC7479_LR-R_continuum.pdf -lbh
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC7591/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC7591/NGC7591_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC7591/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC7591/NGC7591_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC7591/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC7591/NGC7591_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC7738/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC7738/NGC7738_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC7738/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC7738/NGC7738_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC7738/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC7738/NGC7738_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC7787/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC7787/NGC7787_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC7787/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC7787/NGC7787_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/NGC7787/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/NGC7787/NGC7787_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/PGC066559/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/PGC066559/PGC066559_LR-B_continuum.pdf -lbh
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/PGC066559/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/PGC066559/PGC066559_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/PGC066559/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/PGC066559/PGC066559_LR-R_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/IC1683/LR-B/emission_lines/Hbeta.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(t) Continuum LR-B" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/IC1683/IC1683_LR-B_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/IC1683/LR-V/emission_lines/NaI.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(u) Continuum LR-V" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/IC1683/IC1683_LR-V_continuum.pdf
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s /Users/mario/Desktop/MEGADES/MEGADES_kinematics/IC1683/LR-R/emission_lines/S6717.fits -c 1 -u "erg s$^{-1}$ cm$^{-2}$ \AA$^{-1}$" -l "(v) Continuum LR-R" -p "viridis" -O /Users/mario/Desktop/MEGADES/paper_plots/continuum_plots/IC1683/IC1683_LR-R_continuum.pdf


==> Figuras/Stellar_Kinematics/create_plots.sh <==
while read gal z; do
i_name="${gal}_LR-B"
dir_name="${gal}/LR-B"
file="/Users/mario/Desktop/MEGADES/MEGADES_kinematics/${gal}/LR-V/fit_rss_${gal}_LR-V.fits"
output_v="/Users/mario/Desktop/MEGADES/paper_plots/stellar_kinematics_plots/${gal}/${gal}_LR-V_stellar_sigma.pdf"
output_s="/Users/mario/Desktop/MEGADES/paper_plots/stellar_kinematics_plots/${gal}/${gal}_LR-V_stellar_sigma.pdf"
output_h3="/Users/mario/Desktop/MEGADES/paper_plots/stellar_kinematics_plots/${gal}/${gal}_LR-V_stellar_h3.pdf"
output_h4="/Users/mario/Desktop/MEGADES/paper_plots/stellar_kinematics_plots/${gal}/${gal}_LR-V_stellar_h4.pdf"
print_v="python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s ${file} -c 0 -l \"(c) Stellar v\" -O ${output_v}"
print_sigma="python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s ${file} -c 2 -l \"(d) Stellar $\sigma$\" -O ${output_s}"
print_h3="python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s ${file} -c 4 -l \"(e) Stellar h3\" -O ${output_h3}"
print_h4="python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s ${file} -c 6 -l \"(f) Stellar h4\" -O ${output_h4}"
#echo ------------------------------------------
#echo $eachfile
#echo ------------------------------------------
#echo $final_rss
#echo ------------------------------------------
#echo $b
#echo ------------------------------------------
#echo $galaxy
#echo ------------------------------------------
#echo $vph
echo ------------------------------------------
echo $i_name
echo ------------------------------------------
echo %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
echo $gal
echo %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
echo z = $z
echo %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
#echo $print_v >> create_plots_commands.txt
#echo $print_sigma >> create_plots_commands.txt
#echo $print_h3 >> create_plots_commands.txt
#echo $print_h4 >> create_plots_commands.txt
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s $file -c 0 -l "(c) Stellar v" -O $output_v
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s $file -c 2 -l "(d) Stellar $\sigma$" -O $output_s
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s $file -c 4 -l "(e) Stellar h3" -O $output_h3
python ~/Desktop/MEGARA_DRP_updated/visualization_i_me_mine.py -s $file -c 6 -l "(f) Stellar h4" -O $output_h4
done < /Users/mario/Desktop/MEGADES/MEGADES_kinematics/galaxies_z.txt

